DD-PPO: Learning Near-Perfect PointGoal Navigators from 2.5 Billion Frames

We present Decentralized Distributed Proximal Policy Optimization (DD-PPO), a method for distributed reinforcement learning in resource-intensive simulated environments. DD-PPO is distributed (uses multiple machines), decentralized (lacks a centralized server), and synchronous (no computation is ever stale), making it conceptually simple and easy to implement. In our experiments on training virtual robots to navigate in Habitat-Sim, DD-PPO exhibits near-linear scaling -- achieving a speedup of 107x on 128 GPUs over a serial implementation. We leverage this scaling to train an agent for 2.5 Billion steps of experience (the equivalent of 80 years of human experience) -- over 6 months of GPU-time training in under 3 days of wall-clock time with 64 GPUs. This massive-scale training not only sets the state of art on Habitat Autonomous Navigation Challenge 2019, but essentially solves the task --near-perfect autonomous navigation in an unseen environment without access to a map, directly from an RGB-D camera and a GPS+Compass sensor. Fortuitously, error vs computation exhibits a power-law-like distribution; thus, 90% of peak performance is obtained relatively early (at 100 million steps) and relatively cheaply (under 1 day with 8 GPUs). Finally, we show that the scene understanding and navigation policies learned can be transferred to other navigation tasks -- the analog of ImageNet pre-training + task-specific fine-tuning for embodied AI. Our model outperforms ImageNet pre-trained CNNs on these transfer tasks and can serve as a universal resource (all models and code are publicly available).

==> figures/main/ddppo_code.py <==
master_addr = # <hostname of world rank 0's machine>
master_port = # <free TCP port on world rank 0's machine>
world_rank = # <worker's unique ID>
world_size = # <number of workers>
local_rank = # <the ID of the GPU to use>

# Setup the group of workers
store = torch.distributed.TCPStore(
    master_addr,
    master_port,
    world_size,
    world_rank == 0,
)

torch.distributed.init_process_group(
    backend="NCCL",
    world_size=world_size,
    rank=world_rank,
    store=store,
)

# Tracks how many workers have finished their rollout
num_workers_done = torch.distributed.PrefixStore(
    "num_workers_done", store
)

device = torch.device("cuda", local_rank)
model = PolicyNetwork(...)
model.to(device)
# Add gradient synchronization to the model
model = torch.nn.parallel.DistributedDataParallel(
    model, [device], device
)

while not_converged():
    num_workers_done.set("done", "0")
    for step in range(max_experience_steps):
        collect_step(model)
        # Preempt stragglers
        if (
            int(num_workers_done.get("done"))
            > preemption_threshold * world_size
            and step >= max_experience_steps / 4
        ):
            break
    # Mark that a worker is done collecting experience
    num_workers_done.add("done", 1)

    # Update the model using PPO
    for _ in range(n_ppo_epochs):
        for _ in range(n_ppo_batch):
            batch = get_batch()
            loss = evaluate(model, batch)
            loss.backward()
            # DistributedDataParallel automatically
            # performs an AllReduce on all gradients
            # during the backward call.
            # If this wasn't being used, here is where
            # calls to AllReduce on the gradients would
            # be made.
            step_optimizer(model)

